Multi-Period Flexibility Forecast for Low Voltage Prosumers

Near-future electric distribution grids operation will have to rely on demand-side flexibility, both by implementation of demand response strategies and by taking advantage of the intelligent management of increasingly common small-scale energy storage. The Home energy management system (HEMS), installed at low voltage residential clients, will play a crucial role on the flexibility provision to both system operators and market players like aggregators. Modeling and forecasting multi-period flexibility from residential prosumers, such as battery storage and electric water heater, while complying with internal constraints (comfort levels, data privacy) and uncertainty is a complex task. This papers describes a computational method that is capable of efficiently learn and define the feasibility flexibility space from controllable resources connected to a HEMS. An Evolutionary Particle Swarm Optimization (EPSO) algorithm is adopted and reshaped to derive a set of feasible temporal trajectories for the residential net-load, considering storage, flexible appliances, and predefined costumer preferences, as well as load and photovoltaic (PV) forecast uncertainty. A support vector data description (SVDD) algorithm is used to build models capable of classifying feasible and non-feasible HEMS operating trajectories upon request from an optimization/control algorithm operated by a DSO or market player.

==> No Marked/figure2.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib
all_data = pd.read_csv('C:/Users/rbpinto/Desktop/Revista/images/0_all_data.csv', delimiter=';')
all_data.hours = pd.to_datetime(all_data["hours"], format='%H:%M')

# font = {'family' : 'normal', 'weight' : 'bold', 'size'   : 22}
# matplotlib.rc('font', **font)

matplotlib.rc('xtick', labelsize=14)
matplotlib.rc('ytick', labelsize=14)

f = plt.figure()

# plt.rc('text', usetex=True)
# plt.rc('font', family='serif')

carga = all_data["net_load"].values.astype(np.float_)
pv = all_data["PV"].values.astype(np.float_)
soc_ini = all_data["soc_orig"].values.astype(np.float_)
soc_pos = all_data["soc_chang"].values.astype(np.float_)
ewh = all_data["ewh"].values.astype(np.float_)
ax1 = plt.subplot2grid((2, 1), (0, 0), colspan=2)
ax2 = plt.subplot2grid((2, 1), (1, 0), colspan=2)
# vertical position
# ax1 = plt.subplot2grid((2, 2), (0, 0), rowspan=2)
# ax2 = plt.subplot2grid((2, 2), (0, 1), rowspan=2)
# f.suptitle('{}: {}'.format('PSP + W Individual', date_to_plot), fontsize=25

xx = all_data.hours.values

ax1.set_title('HEMS Net Load Scenario', fontsize=20)
ax1.plot(xx, carga, color='#17202A', linewidth=1.5, linestyle='-', label='Net Load Profile')

# ax1.plot(xx, ewh, color='#FF1414', linewidth=1.5, linestyle='-', label='EWH Power')
# ax1.plot(xx, pv, color='#F1C40F', linewidth=1.5, linestyle='-', label='PV Generation')
# ax1.fill_between(xx, all_data["carga"], all_data["PV"], where=all_data["PV"] >= all_data["carga"], facecolor='green', interpolate=True)
ax1.fill_between(xx, carga, where=carga < 0, facecolor='#F1C40F', alpha=0.6, interpolate=True, label='PV Surplus', hatch='\\')
ax1.set_ylabel('Power [MW]', fontsize=18)
ax1.set_ylim(-1, 4)
ax1.set_xlabel('Hour', fontsize=18)
ax1.legend(loc=9, fontsize=18)

ax2.set_title('SoC Variation - PV accommodation', fontsize=20)
ax2.plot(xx, soc_ini, color='#2E4053', linewidth=2.2, linestyle='--', label='Initial SoC variation')
ax2.plot(xx, soc_pos, color='#2E4053', linewidth=2.0, linestyle='-', label='Final SoC variation')
# ax1.fill_between(xx, all_data["carga"], all_data["PV"], where=all_data["PV"] >= all_data["carga"], facecolor='green', interpolate=True)
ax2.fill_between(xx, soc_ini, soc_pos, where=soc_pos >= soc_ini, facecolor='#AED6F1', alpha=0.3, interpolate=True, label='Energy Increase from PV Surplus', hatch='|')
ax2.set_ylabel('Energy [MWh]', fontsize=18)
ax2.set_ylim(0.0, 6)
ax2.set_xlabel('Hour', fontsize=18)
ax2.legend(loc=9, fontsize=18)


# ax1.legend(loc='center left', bbox_to_anchor=(1, 0.5))
# ax1.get_xaxis().set_visible(False)

# f.savefig('C:/Users/rbpinto/Desktop/SENSIBLE/Flexy/0_outputs/fig_tes.svg', format='svg', dpi=1200)
# f.savefig('C:/Users/rbpinto/Desktop/SENSIBLE/Flexy/0_outputs/fig_tes.eps', format='eps', dpi=1200)
plt.show()



==> figure2.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib
all_data = pd.read_csv('C:/Users/rbpinto/Desktop/Revista/images/0_all_data.csv', delimiter=';')
all_data.hours = pd.to_datetime(all_data["hours"], format='%H:%M')

# font = {'family' : 'normal', 'weight' : 'bold', 'size'   : 22}
# matplotlib.rc('font', **font)

matplotlib.rc('xtick', labelsize=14)
matplotlib.rc('ytick', labelsize=14)

f = plt.figure()

# plt.rc('text', usetex=True)
# plt.rc('font', family='serif')

carga = all_data["net_load"].values.astype(np.float_)
pv = all_data["PV"].values.astype(np.float_)
soc_ini = all_data["soc_orig"].values.astype(np.float_)
soc_pos = all_data["soc_chang"].values.astype(np.float_)
ewh = all_data["ewh"].values.astype(np.float_)
ax1 = plt.subplot2grid((2, 1), (0, 0), colspan=2)
ax2 = plt.subplot2grid((2, 1), (1, 0), colspan=2)
# vertical position
# ax1 = plt.subplot2grid((2, 2), (0, 0), rowspan=2)
# ax2 = plt.subplot2grid((2, 2), (0, 1), rowspan=2)
# f.suptitle('{}: {}'.format('PSP + W Individual', date_to_plot), fontsize=25

xx = all_data.hours.values

ax1.set_title('HEMS Net Load Scenario', fontsize=20)
ax1.plot(xx, carga, color='#17202A', linewidth=1.5, linestyle='-', label='Net Load Profile')

# ax1.plot(xx, ewh, color='#FF1414', linewidth=1.5, linestyle='-', label='EWH Power')
# ax1.plot(xx, pv, color='#F1C40F', linewidth=1.5, linestyle='-', label='PV Generation')
# ax1.fill_between(xx, all_data["carga"], all_data["PV"], where=all_data["PV"] >= all_data["carga"], facecolor='green', interpolate=True)
ax1.fill_between(xx, carga, where=carga < 0, facecolor='#F1C40F', alpha=0.6, interpolate=True, label='PV Surplus', hatch='\\')
ax1.set_ylabel('Power [MW]', fontsize=18)
ax1.set_ylim(-1, 4)
ax1.set_xlabel('Hour', fontsize=18)
ax1.legend(loc=9, fontsize=18)

ax2.set_title('SoC Variation - PV accommodation', fontsize=20)
ax2.plot(xx, soc_ini, color='#2E4053', linewidth=2.2, linestyle='--', label='Initial SoC variation')
ax2.plot(xx, soc_pos, color='#2E4053', linewidth=2.0, linestyle='-', label='Final SoC variation')
# ax1.fill_between(xx, all_data["carga"], all_data["PV"], where=all_data["PV"] >= all_data["carga"], facecolor='green', interpolate=True)
ax2.fill_between(xx, soc_ini, soc_pos, where=soc_pos >= soc_ini, facecolor='#AED6F1', alpha=0.3, interpolate=True, label='Energy Increase from PV Surplus', hatch='|')
ax2.set_ylabel('Energy [MWh]', fontsize=18)
ax2.set_ylim(0.0, 6)
ax2.set_xlabel('Hour', fontsize=18)
ax2.legend(loc=9, fontsize=18)


# ax1.legend(loc='center left', bbox_to_anchor=(1, 0.5))
# ax1.get_xaxis().set_visible(False)

# f.savefig('C:/Users/rbpinto/Desktop/SENSIBLE/Flexy/0_outputs/fig_tes.svg', format='svg', dpi=1200)
# f.savefig('C:/Users/rbpinto/Desktop/SENSIBLE/Flexy/0_outputs/fig_tes.eps', format='eps', dpi=1200)
plt.show()


